Improving Variance Estimation for Covariate Adjustment with Binary Outcomes

Covariate adjustment is a general method for improving precision when estimating treatment effects in randomized trials and is recommended by the FDA in its 2023 guidance when baseline variables are prognostic for the primary outcome. We focus on a method highlighted in that guidance called ``standardization" (or ``g-computation") for estimating the marginal treatment effect. We address the question of how to reliably estimate variance for binary outcomes when marginal outcome probabilities are close to 0 or 1. We propose an influence function-based leave-one-out cross-validated (IF-LOO) variance estimator for the standardized difference-in-means average treatment effect. Through simulation studies, we show that this estimator provides appropriate type-I error control and performs reliably in challenging settings where existing methods can yield inflated type-I error or fail entirely, such as when outcome events are rare or sample sizes are small. In addition to having desirable statistical properties, we derive a closed-form expression for the proposed estimator, enabling straightforward and reliable implementation by study statisticians. The robust finite-sample performance and ease of implementation suggest the IF-LOO variance estimator is a prudent default choice for standardization in clinical trials.

==> Code/plots.R <==
library(tidyverse)
library(RobinCar2)
library(purrr)
library(magrittr)
library(DescTools)
library(doParallel)
library(foreach)
library(here)
library(grid)
library(ggh4x)

simulation_output <- readRDS(paste0(here(),
                                    "/sim_output/simulation_output.rds"))

num_of_scenarios = 10
small_sample = 1:5
larger_sample = 6:10
for(i in 1:num_of_scenarios){
  list_from_sims = simulation_output[[i]]
  
  output <- list_from_sims[[1]] %>% 
    mutate(formula = case_when(est_name == "Unadjusted" ~ NA,
                               T ~ formula))
  warnings <- list_from_sims[[2]]
  error_msgs <- list_from_sims[[3]]
  true_ate <- list_from_sims[[4]]
  dgp <- list_from_sims[[5]]
  
  # if it's the first list, start the data frame
  if(i == 1){    
    table <- output %>% 
      filter(!(iter %in% error_msgs$iter)) %>% 
      mutate(formula_type = case_when
             (est_name == "Unadjusted" ~ NA,
               formula == "Y ~ 1 + x1+x2+x3+x4+x5+x6+ A" ~ "linear"),
             sample_size = case_when(i %in% small_sample ~ "N=50",
                                     T ~ "N=250"),
             placebo_rate = case_when(i %in%small_sample ~ "25%",
                                      T ~ "2.5%")) %>% 
      select(-formula) %>% 
      group_by(est_name,
               sample_size,
               placebo_rate) %>% 
      summarize(psi_hat = mean(est),
                est_sd = mean(sd_est),
                bias = mean(mean(est)-true_ate),
                sd_over_sim = sd(est),
                coverage = mean(coverage),
                reject_null = mean(reject_null)) %>% 
      ungroup() %>% 
      mutate(psi_hat=round(psi_hat, 5),
             est_sd=round(est_sd, 5),
             bias=round(bias, 5),
             sd_over_sim=round(sd_over_sim, 5),
             coverage=round(coverage, 5),
             error = case_when(true_ate == 0 ~ reject_null,
                               true_ate != 0 ~ 1-reject_null,
                               T ~ NA),
             true_ate = true_ate)
    # else bind rows
  }else{
    table <- table %>% 
      bind_rows(output %>% 
                  filter(!(iter %in% error_msgs$iter)) %>% 
                  mutate(formula_type = case_when
                         (est_name == "Unadjusted" ~ NA,
                           formula == "Y ~ 1 + x1+x2+x3+x4+x5+x6+ A" ~ "linear"),
                         sample_size = case_when(i %in% small_sample ~ "N=50",
                                                 T ~ "N=250"),
                         placebo_rate = case_when(i %in%small_sample ~ "25%",
                                                  T ~ "2.5%")) %>% 
                  select(-formula) %>% 
                  group_by(est_name,
                           sample_size,
                           placebo_rate) %>% 
                  summarize(psi_hat = mean(est),
                            est_sd = mean(sd_est),
                            bias = mean(mean(est)-true_ate),
                            sd_over_sim = sd(est),
                            coverage = mean(coverage),
                            reject_null = mean(reject_null)) %>% 
                  ungroup() %>% 
                  mutate(psi_hat=round(psi_hat, 5),
                         est_sd=round(est_sd, 5),
                         bias=round(bias, 5),
                         sd_over_sim=round(sd_over_sim, 5),
                         coverage=round(coverage, 4),
                         error = case_when(true_ate == 0 ~ reject_null,
                                           true_ate != 0 ~ 1-reject_null,
                                           T ~ NA),
                         true_ate = true_ate)
      )
  }
}


# unadjusted = table %>% 
#   filter(is.na(formula_type))
# unadjusted_rep <- unadjusted %>% 
#   bind_rows(unadjusted) %>% 
#   bind_rows(unadjusted) %>% 
#   mutate(sample_size = c(rep(c("N=100"), times = 5),
#                          rep(c("N=100"), times = 5)) 

table_to_plot <- table %>% 
  #bind_rows(unadjusted_rep) %>% 
  mutate(true_ate = as.numeric(true_ate),
         type2 = case_when(true_ate != 0 ~ "Type II Error",
                           T ~ "Type I Error"),
         yintercept = 0.95,
         Estimator = est_name,
         alpha_level = case_when(true_ate == 0 ~ 1,
                                 Estimator %in% c("Unadjusted") ~ 0.75,
                                 Estimator %in% c("HW")~ 0.5, 
                                 T ~ 0.75)) %>% 
  mutate(Estimator = case_when(Estimator == "TMLE/IF" ~ "IF Plug-In",
                               Estimator == "TMLE LOO" ~ "IF-LOO",
                               T ~ Estimator))

table_to_plot$type2 = factor(table_to_plot$type2, levels = c("Type I Error",
                                                             "Type II Error"))
table_to_plot$sample_size = factor(table_to_plot$sample_size,
                                   levels = c("N=50",
                                              "N=250"))

table_to_plot$Estimator = factor(table_to_plot$Estimator,
                                 levels = c("IF-LOO",
                                            "IF Plug-In",
                                            "RobinCar2",
                                            "Bootstrap",
                                            "Unadjusted"))


scales_x <- list(
  type2 == "Type I Error" ~ scale_x_continuous(breaks = c(0)),
  
  type2 == "Type II Error" ~ scale_x_continuous(breaks = c(0.025, .05, .10, .15), limits = c(0.02, NA))
)

p_n50 = ggplot(data = table_to_plot %>% filter(sample_size == "N=50")) +
  geom_line(aes(x=true_ate, y=coverage, colour = Estimator, alpha = alpha_level)) +
  geom_point(aes(x=true_ate, y=coverage, colour = Estimator, alpha = alpha_level), size = 5) + 
  geom_point(aes(x=true_ate, y=coverage, alpha = alpha_level), shape = 1,size = 5,colour = "black") +
  geom_hline(aes(yintercept=yintercept), color = "blue", linetype = "dashed", linewidth = 0.9)+
  scale_y_continuous(breaks = seq(0.75, 1.0, by = 0.05)) +
  #facetted_pos_scales(x = scales_x) +
  theme_bw() +
  theme(text = element_text(size = 30),
        panel.grid.minor.y = element_blank(),
        panel.grid.minor.x = element_blank()) + 
  labs(subtitle = "N=50, Placebo Rate 25%") +
  xlab("True ATE") +
  ylab("Coverage of 95% CI") +
  coord_cartesian(ylim = c(0.8, 1.0)) +
  scale_alpha_identity(guide = "none")


p_n250 = ggplot(data = table_to_plot %>% filter(sample_size == "N=250")) +
  geom_line(aes(x=true_ate, y=coverage, colour = Estimator, alpha = alpha_level)) +
  geom_point(aes(x=true_ate, y=coverage, colour = Estimator, alpha = alpha_level), size = 5) + 
  geom_point(aes(x=true_ate, y=coverage, alpha = alpha_level), shape = 1,size = 5,colour = "black") +
  geom_hline(aes(yintercept=yintercept), color = "blue", linetype = "dashed", linewidth = 0.9)+
  scale_y_continuous(breaks = c(0.8, 0.85, 0.9, 0.95, 1.0), limits = c(0.80, 1.0)) +
  #facetted_pos_scales(x = scales_x) +
  theme_bw() +
  theme(text = element_text(size = 30),
        panel.grid.minor.y = element_blank(),
        panel.grid.minor.x = element_blank()) + 
  labs(subtitle = "N=250, Placebo Rate 2.5%") +
  xlab("True ATE") +
  ylab("Coverage of 95% CI") +
  coord_cartesian(ylim = c(0.85, 1.0)) +
  scale_alpha_identity(guide = "none")

ggsave(paste0(here(), "/plots/n50.png"), plot = p_n50, width = 12, height = 8, units = "in", dpi = 1200)
ggsave(paste0(here(), "/plots/n250.png"), plot = p_n250, width = 12, height = 8, units = "in", dpi = 1200)


==> Code/simulation_study.R <==
library(tidyverse)
library(doParallel)
library(foreach)
library(mvQuad)
library(RobinCar2)
library(rootSolve)
library(here)
library(rmarkdown)
library(magrittr)


# Helper functions --------------------------------------------------------

check_coverage <- function(est, var, truth, alpha = 0.05){
  prob = 1-(alpha/2)
  if(truth > est + qnorm(p=prob) * sqrt(var))
    return(F)
  if(truth < est - qnorm(p=prob)*sqrt(var))
    return(F)
  
  return(T)
}


# Functions to apply each method ------------------------------------------

tmle_leave_one_out_eif <- function(data, est, formula, p, model_type =
                                     "logistic"){
  outcome <-
    all.vars(as.formula(formula))[attr(terms(as.formula(formula)), "response")]
  
  # will sum over EIF
  eif_hat = c()
  # calculate RR/clever covariate
  alpha = data %$% (A/p - (1-A)/(1-p))
  for(i in 1:nrow(data))
  {
    data_point <- data %>%
      filter(row_number() == i)
    
    other_data <- data %>%
      filter(row_number() != i)
    
    # run the glm leaving one data point out
    if(model_type == "logistic")
      model = glm(as.formula(formula), family = "binomial", data = other_data)
    else if(model_type == "linear")
      model = glm(as.formula(formula), family = gaussian(link =
                                                           "identity"), data = other_data)
    else
      stop("unknown type of model")
    
    # predict for the left out data point
    y1_hat = predict.glm(model, type = "response",
                         newdata  = data_point %>% mutate(A=1))
    y0_hat = predict.glm(model, type = "response",
                         newdata  = data_point %>% mutate(A=0))
    resid = data_point %>% pull(!!outcome) -
      predict.glm(model, type = "response", newdata  = data_point)
    
    # calculate the debias term
    debias = alpha[i]*resid
    
    # calculate EIF estimate and add to vector
    eif_hat[i] = (debias + y1_hat - y0_hat - est)
  }
  return(eif_hat)
}

tmle_leave_one_out_estimator <- function(true_ate, data, formula, p,
                                         model_type = "logistic", reps = NA){
  n = nrow(data)
  # run regression
  if(model_type == "logistic")
    model = glm(as.formula(formula), family = "binomial", data = data)
  else if(model_type == "linear")
    model = glm(as.formula(formula), family = gaussian(link =
                                                         "identity"), data = data)
  else
    stop("unknown type of model")
  
  # predict treatment and control counterfactuals for each individual
  y1_hat = predict(model, data %>% mutate(A=1), type = "response")
  y0_hat = predict(model, data %>% mutate(A=0), type = "response")
  
  # point estimate
  psi_hat = mean(y1_hat - y0_hat)
  
  # calculate mean of IF^2 / n
  var_hat = mean(tmle_leave_one_out_eif(data,
                                        psi_hat,
                                        formula,
                                        p,
                                        model_type)^2)/n
  
  tibble(est_name = "IF-LOO",
         model_type  = model_type,
         est = psi_hat,
         sd_est = sqrt(var_hat),
         coverage = check_coverage(psi_hat,var_hat, true_ate),
         reject_null = !check_coverage(psi_hat, var_hat, 0),
         formula = formula)
}

tmle_estimator <- function(true_ate, data, formula, p,
                           model_type = "logistic", reps = NA){
  n = nrow(data)
  # run logistic regression
  if(model_type == "logistic")
    model = glm(as.formula(formula), family = "binomial", data = data)
  else if(model_type == "linear")
    model = glm(as.formula(formula), family = gaussian(link =
                                                         "identity"), data = data)
  else
    stop("unknown type of model")
  
  
  resid = residuals(model, type = "response")
  # predict treatment and control counterfactuals for each individual
  y1_hat = predict(model, data %>% mutate(A=1), type = "response")
  y0_hat = predict(model, data %>% mutate(A=0), type = "response")
  
  # point estimate
  psi_hat = mean(y1_hat - y0_hat)
  
  # calculate RR/clever covariate
  alpha = data %$% (A/p - (1-A)/(1-p))
  
  # estimate EIF
  debias = alpha*resid
  eif_hat = debias + y1_hat - y0_hat - psi_hat
  
  # calculate variance estimate as mean of IF^2 / n
  var_hat = mean(eif_hat^2)/n
  
  tibble(est_name = "IF Plug-In",
         model_type  = model_type,
         est = psi_hat,
         sd_est = sqrt(var_hat),
         coverage = check_coverage(psi_hat,var_hat, true_ate),
         reject_null = !check_coverage(psi_hat, var_hat, 0),
         formula = formula)
}


# Helper to fit model and calculate psi
calc_psi <- function(d, formula, model_type) {
  # Wrap in tryCatch to handle model fit or prediction failures
  tryCatch({
    if (model_type == "logistic") {
      model <- glm(as.formula(formula),
                   family = "binomial",
                   data = d)
    } else if (model_type == "linear") {
      model <- glm(as.formula(formula),
                   family = gaussian(link = "identity"),
                   data = d)
    }
    
    y1_hat <- predict(model, d %>% mutate(A = 1), type = "response")
    y0_hat <- predict(model, d %>% mutate(A = 0), type = "response")
    
    res <- mean(y1_hat - y0_hat)
    
    # Ensure result isn't NA/NaN
    if (is.na(res)) return(list(result = NULL, error = "Prediction
returned NA"))
    return(list(result = res, error = NULL))
    
  }, error = function(e) {
    # Return the specific error message text
    return(list(result = NULL, error = e$message))
  })# Return NULL if any error occurs
}

bootstrap_estimator <- function(true_ate, data, formula, p,
                                model_type = "logistic", reps = 1000) {
  n <- nrow(data)
  
  # point estimate on full data
  psi_hat <- calc_psi(data, formula, model_type)$result
  if (is.null(psi_hat))
    stop("Model failed to converge on the original dataset.")
  
  # bootstrap loop
  # use simplify = FALSE to handle the potential NULL returns
  boot_list <- replicate(reps, {
    boot_data <- data[sample(1:n, n, replace = TRUE), ]
    calc_psi(boot_data, formula, model_type)
  }, simplify = FALSE)
  
  # filter out failed runs (NULL results)
  boot_estimates <- unlist(lapply(boot_list, function(x) x$result))
  success_count <- length(boot_estimates)
  failed_count <- reps - success_count
  
  # throw warning if any reps failed
  if (failed_count > 0) {
    warning(
      paste0(
        "Bootstrap warning: ",
        failed_count,
        " out of ",
        reps,
        " repetitions failed to converge and were discarded."
      )
    )
  }
  
  # ensure we have enough data left to actually calculate variance
  if (success_count < 2)
    stop("Bootstrap failed: Not enough successful repetitions.")
  
  var_hat <- var(boot_estimates)
  
  tibble(
    est_name    = "Bootstrap",
    model_type  = model_type,
    est         = psi_hat,
    sd_est      = sqrt(var_hat),
    coverage    = check_coverage(psi_hat, var_hat, true_ate),
    reject_null = !check_coverage(psi_hat, var_hat, 0),
    formula     = formula,
    failed_reps = failed_count
  )
}

# purely difference in means
unadj_estimator <- function(true_ate, data, formula, p = NA,
                            model_type = "NA", reps = NA){
  y1 <- data %>% filter(A == 1)
  y0 <- data %>% filter(A == 0)
  
  outcome <- all.vars(as.formula(formula))[1]
  y1_est <- mean(y1[[outcome]], na.rm = TRUE)
  y0_est <- mean(y0[[outcome]], na.rm = TRUE)
  
  est <- y1_est - y0_est
  var_est <- (y1_est * (1 - y1_est)) / nrow(y1) +
    (y0_est * (1 - y0_est)) / nrow(y0)
  
  tibble(
    est_name    = "Unadjusted",
    model_type  = model_type,
    est         = est,
    sd_est      = sqrt(var_est),
    coverage    = check_coverage(est, var_est, true_ate),
    reject_null = !check_coverage(est, var_est, 0),
    formula     = NA_character_
  )
}

robincar_estimator <- function(true_ate, data, formula, p = NA,
                               model_type = "logistic", reps = NA){
  
  # run logistic regression
  if(model_type == "logistic")
    model = glm(as.formula(formula), family = "binomial", data = data)
  else if(model_type == "linear")
    model = glm(as.formula(formula), family = gaussian(link =
                                                         "identity"), data = data)
  else
    stop("unknown type of model")
  
  
  # get predictions and residuals for each individual
  pred = predict(model, type = "response")
  resid = residuals(model, type = "response")
  # predict treatment and control counterfactuals for each individual
  y1_hat = predict(model, data %>% mutate(A=1), type = "response")
  y0_hat = predict(model, data %>% mutate(A=0), type = "response")
  
  # point estimate
  psi_hat = mean(y1_hat - y0_hat)
  
  # treatment needs to be a factor
  data <- data %>%
    mutate(A = as.factor(A))
  
  # run RobinCar2 glm
  robincar_output <- robin_glm(
    data = data,
    formula = as.formula(formula),
    treatment = A ~ 1,
    family = binomial(link = "logit")
  )
  
  # collect estimate, variance from RobinCar2 glm
  tibble(est_name = "RobinCar2",
         model_type  = model_type,
         est = psi_hat,
         sd_est = sqrt(robincar_output$contrast$variance[1]),
         coverage = check_coverage(psi_hat,
                                   robincar_output$contrast$variance[1],
                                   true_ate),
         reject_null = !check_coverage(psi_hat,
                                       robincar_output$contrast$variance[1],
                                       0),
         formula = formula)
  
}


# DGP functions -----------------------------------------------------------

# function to make the DGPs with intercept and treatment coefficient
make_dgp_fn <- function(intercept, trt_coef) {
  function(data) {
    data_matrix <- model.matrix(~A + x1 + x2 + x3 + x4 + x5 + x6, data)[,]
    beta <- c(intercept, trt_coef, 2.5, 1.8, -2.8, -2.1, 2, -2) %>% as.matrix()
    plogis(as.numeric(data_matrix %*% beta))
  }
}

# 25% placebo rate
expected_outcome_null_medpbo  <- make_dgp_fn(-1.48280569827213, 0)
expected_outcome_small_medpbo <- make_dgp_fn(-1.48280569827213,
                                             0.202811326212123)
expected_outcome_med_medpbo   <- make_dgp_fn(-1.48280569827213,
                                             0.396705822288464)
expected_outcome_large_medpbo <- make_dgp_fn(-1.48280569827213,
                                             0.764302914851324)
expected_outcome_xlarge_medpbo <- make_dgp_fn(-1.48280569827213,
                                              1.11312816807182)

# 2.5% placebo rate
expected_outcome_null_lowpbo  <- make_dgp_fn(-4.91705574867527, 0)
expected_outcome_small_lowpbo <- make_dgp_fn(-4.91705574867527,
                                             0.856626952253778)
expected_outcome_med_lowpbo   <- make_dgp_fn(-4.91705574867527,
                                             1.40653116260939)
expected_outcome_large_lowpbo <- make_dgp_fn(-4.91705574867527,
                                             2.17519876820095)
expected_outcome_xlarge_lowpbo <- make_dgp_fn(-4.91705574867527,
                                              2.74650501299921)



# functions to draw from DGPs
gen_data <- function(expected_outcome, n = 100, p = 0.5) {
  
  X_mat <- tibble(
    x1 = runif(n),
    x2 = runif(n),
    x3 = runif(n),
    x4 = runif(n),
    x5 = rbinom(n, p = 1/2, size = 1),
    x6 = rbinom(n, p = 1/2, size = 1),
    A = rbinom(n, 1, p))
  
  
  if(is.character(expected_outcome)){
    expected_outcome = get(expected_outcome)
  }
  
  data <- X_mat %>%
    mutate(Y = rbinom(n, 1, expected_outcome(.)))
  
  return(data)
}

# use quadrature to calculate true ATEs

EY.bin <- function(X, a, x5, x6, beta) plogis(as.matrix(cbind(1, a, X,
                                                              x5, x6)) %*% beta)
get_mu <- function(a_val, beta_val) mean(sapply(0:1, function(x5)
  sapply(0:1, function(x6) quadrature(EY.bin, myGrid, a_val, x5, x6,
                                      beta = beta_val))))
myGrid <- createNIGrid(dim = 4, type = "GLe", level = 5)

EY.dgp <- function(X, a, x5, x6, dgp_fn) {
  dgp_fn(tibble(A = a, x1 = X[,1], x2 = X[,2], x3 = X[,3], x4 = X[,4],
                x5 = x5, x6 = x6))
}
get_mu_dgp <- function(a_val, dgp_fn) mean(sapply(0:1, function(x5)
  sapply(0:1, function(x6) quadrature(EY.dgp, myGrid, a_val, x5, x6,
                                      dgp_fn = dgp_fn))))

dgp_names <- c("expected_outcome_null_lowpbo",
               "expected_outcome_small_lowpbo",
               "expected_outcome_med_lowpbo",
               "expected_outcome_large_lowpbo",
               "expected_outcome_xlarge_lowpbo",
               "expected_outcome_null_medpbo",
               "expected_outcome_small_medpbo",
               "expected_outcome_med_medpbo",
               "expected_outcome_large_medpbo",
               "expected_outcome_xlarge_medpbo")

# collect true ATEs
truths <- setNames(
  lapply(dgp_names, function(nm) {
    fn <- get(nm)
    get_mu_dgp(1, fn) - get_mu_dgp(0, fn)
  }),
  dgp_names
)

# Functions to run simulations --------------------------------------------

# run one replicate
do_sim <- function(N,
                   model_type,
                   formula,
                   estimators,
                   data_fn,
                   p,
                   true_ate,
                   iter,
                   reps){
  
  # get the full data with simulate treatment and outcomes
  data = gen_data(data_fn, N, p)
  
  # create tibbles to collect outputs
  output <- tibble(est_name    = as.character(),
                   model_type  = as.character(),
                   est         = as.numeric(),
                   sd_est      = as.numeric(),
                   coverage    = as.logical(),
                   reject_null = as.logical(),
                   iter        = as.numeric(),
                   formula     = as.character(),
                   failed_reps = as.integer())
  warn_msgs <- tibble(est_name = as.character(),
                      model_type = as.character(),
                      iter = as.numeric(),
                      message = as.character())
  error_msgs <- tibble(est_name = as.character(),
                       model_type = as.character(),
                       iter = as.numeric(),
                       message = as.character())
  
  # For each estimator in the vector of estimators, try to run the estimator.
  # If there is an error, save the error in error_msgs
  # Else, append the output from the estimator into output
  # If there is a warning, save the warning in warn_msgs
  for(i in 1:length(estimators))
  {
    estimators_vec = estimators[[i]]
    form = formula[i]
    for(mod_type in model_type)
    {
      for(est in estimators_vec){
        to_append <- withCallingHandlers(
          {
            tryCatch({
              get(est)(true_ate, data, form, p, mod_type, reps) %>%
                mutate(iter=iter)
            },
            error = function(msg){
              return(tibble(est_name = est,
                            model_type = mod_type,
                            iter = iter,
                            message = msg$message))
            })
          },
          warning = function(w) {
            warn_msgs <<- warn_msgs %>%
              add_row(tibble(est_name = est,
                             model_type = mod_type,
                             iter = iter,
                             message = w$message))
            invokeRestart("muffleWarning")
          }
        )
        
        if ("message" %in% colnames(to_append))
          error_msgs <- error_msgs %>%
            add_row(to_append)
        else
          output <- output %>%
            add_row(to_append)
      }
    }
  }
  # return the three tibbles
  return(list(output, warn_msgs,error_msgs))
  
}

# run full simulation study (parallelized)
run_sim <- function(N,
                    model_type,
                    formula,
                    data_fn,
                    estimators,
                    p,
                    N_SIMS,
                    true_ate,
                    null_hyp,
                    reps){
  
  # set up parallelization
  n_cores <- detectCores() - 1
  registerDoParallel(cores = n_cores)
  
  
  # run the sims and collect in the list all_results
  all_results <- foreach(i = seq(N_SIMS)) %dopar% {
    do_sim(
      N,
      model_type,
      formula,
      estimators,
      data_fn,
      p,
      true_ate,
      iter = i,
      reps = reps
    )
  }
  
  # stop the cluster
  stopImplicitCluster()
  
  # separate the results into different lists
  output_list <- map(all_results, 1)
  warnings_list <- map(all_results, 2)
  error_list <- map(all_results, 3)
  
  # bind the rows into a tibble and return
  output <- bind_rows(output_list)
  warnings <- bind_rows(warnings_list)
  error_msgs <- bind_rows(error_list)
  
  return(list(output, warnings, error_msgs, true_ate))
}


# Begin simulations -------------------------------------------------------


# for saving
index_of_output = 1
list_of_outputs <- list()

# specify number of data points and number of simulations
N_SIMS = 10000
p = 1/2

# set number of bootstrap reps
reps = 1000

# full vector of covariates
covariates <- c("x1",
                "x2",
                "x3",
                "x4",
                "x5",
                "x6")

# create list of estimators where each estimator in a given element of the list
# uses the same formula

estimators = list(
  c("tmle_estimator",
    "tmle_leave_one_out_estimator",
    "unadj_estimator",
    "robincar_estimator",
    "bootstrap_estimator"))

formulas = c(paste0("Y ~ 1 + ",
                    paste0(covariates,collapse="+"),
                    "+ A", collapse=""))


model_types = c("logistic")

# N=50 simulations --------------------------------------------------------

dgps = list(c("expected_outcome_null_medpbo",
              truths[["expected_outcome_null_medpbo"]]),
            c("expected_outcome_small_medpbo",
              truths[["expected_outcome_small_medpbo"]]),
            c("expected_outcome_med_medpbo",
              truths[["expected_outcome_med_medpbo"]]),
            c("expected_outcome_large_medpbo",
              truths[["expected_outcome_large_medpbo"]]),
            c("expected_outcome_xlarge_medpbo",
              truths[["expected_outcome_xlarge_medpbo"]]))

# specify number of individuals in the trial
N = 50

for(dgp in dgps)
{
  dgp_fn = get(dgp[1])
  true_ate = dgp[2] %>% as.numeric()
  null_hyp = true_ate == 0
  
  output_block <- run_sim(
    N,
    model_types,
    formulas,
    dgp_fn,
    estimators,
    p,
    N_SIMS,
    true_ate,
    null_hyp,
    reps = reps
  )
  
  output_block[[5]] = dgp
  
  list_of_outputs[[index_of_output]] = output_block
  index_of_output = index_of_output + 1
  
}



# N=250 simulations -------------------------------------------------------


dgps = list(c("expected_outcome_null_lowpbo",
              truths[["expected_outcome_null_lowpbo"]]),
            c("expected_outcome_small_lowpbo",
              truths[["expected_outcome_small_lowpbo"]]),
            c("expected_outcome_med_lowpbo",
              truths[["expected_outcome_med_lowpbo"]]),
            c("expected_outcome_large_lowpbo",
              truths[["expected_outcome_large_lowpbo"]]),
            c("expected_outcome_xlarge_lowpbo",
              truths[["expected_outcome_xlarge_lowpbo"]]))

# specify number of individuals in the trial
N = 250

# loop through each DGP
for(dgp in dgps)
{
  dgp_fn = get(dgp[1])
  true_ate = dgp[2] %>% as.numeric()
  null_hyp = true_ate == 0
  
  output_block <- run_sim(
    N,
    model_types,
    formulas,
    dgp_fn,
    estimators,
    p,
    N_SIMS,
    true_ate,
    null_hyp,
    reps = reps
  )
  
  output_block[[5]] = dgp
  
  list_of_outputs[[index_of_output]] = output_block
  index_of_output = index_of_output + 1
  
}


# Save output -------------------------------------------------------------


saveRDS(list_of_outputs, paste0(here(), "/sim_output/simulation_output.rds"))
